Explaining Classifiers using Adversarial Perturbations on the Perceptual Ball

We present a simple regularization of adversarial perturbations based upon the perceptual loss. While the resulting perturbations remain imperceptible to the human eye, they differ from existing adversarial perturbations in that they are semi-sparse alterations that highlight objects and regions of interest while leaving the background unaltered. As a semantically meaningful adverse perturbations, it forms a bridge between counterfactual explanations and adversarial perturbations in the space of images. We evaluate our approach on several standard explainability benchmarks, namely, weak localization, insertion deletion, and the pointing game demonstrating that perceptually regularized counterfactuals are an effective explanation for image-based classifiers.

==> images.sh <==
mkdir -p figs/sanityCheckImage2/res10495
mkdir -p figs/sanityCheckImage2/res10495/mask/None
mkdir -p figs/sanityCheckImage2/res10495/mask/classifier_6
mkdir -p figs/sanityCheckImage2/res10495/mask/classifier_3
mkdir -p figs/sanityCheckImage2/res10495/mask/classifier_0
mkdir -p figs/sanityCheckImage2/res10495/mask/features_49
mkdir -p figs/sanityCheckImage2/res10495/mask/features_36
mkdir -p figs/sanityCheckImage2/res10495/mask/features_23
mkdir -p figs/sanityCheckImage2/res10495/mask/features_10
mkdir -p figs/sanityCheckImage2/res10495/mask/features_0
mkdir -p figs/sanityCheckImage2/res32239
mkdir -p figs/sanityCheckImage2/res32239/mask/None
mkdir -p figs/sanityCheckImage2/res32239/mask/classifier_6
mkdir -p figs/sanityCheckImage2/res32239/mask/classifier_3
mkdir -p figs/sanityCheckImage2/res32239/mask/classifier_0
mkdir -p figs/sanityCheckImage2/res32239/mask/features_49
mkdir -p figs/sanityCheckImage2/res32239/mask/features_36
mkdir -p figs/sanityCheckImage2/res32239/mask/features_23
mkdir -p figs/sanityCheckImage2/res32239/mask/features_10
mkdir -p figs/sanityCheckImage2/res32239/mask/features_0
mkdir -p figs/sanityCheckImage2/res15410
mkdir -p figs/sanityCheckImage2/res15410/mask/None
mkdir -p figs/sanityCheckImage2/res15410/mask/classifier_6
mkdir -p figs/sanityCheckImage2/res15410/mask/classifier_3
mkdir -p figs/sanityCheckImage2/res15410/mask/classifier_0
mkdir -p figs/sanityCheckImage2/res15410/mask/features_49
mkdir -p figs/sanityCheckImage2/res15410/mask/features_36
mkdir -p figs/sanityCheckImage2/res15410/mask/features_23
mkdir -p figs/sanityCheckImage2/res15410/mask/features_10
mkdir -p figs/sanityCheckImage2/res15410/mask/features_0

cp ../paper/figs/success_case/Orig/ILSVRC2012_val_00000031.JPEG figs/success_case/Orig/ILSVRC2012_val_00000031.JPEG 
cp ../paper/figs/success_case/Orig/ILSVRC2012_val_00000031.JPEG figs/success_case/Orig/ILSVRC2012_val_00000031.JPEG
cp ../paper/figs/newExplanations/fig1/ILSVRC2012_val_00000031_dim1_blur.pdf figs/newExplanations/fig1/ILSVRC2012_val_00000031_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig1/ILSVRC2012_val_00000031_dim1_top15.pdf figs/newExplanations/fig1/ILSVRC2012_val_00000031_dim1_top15.pdf
cp ../paper/figs/success_case/Orig/ILSVRC2012_val_00000051.JPEG figs/success_case/Orig/ILSVRC2012_val_00000051.JPEG
cp ../paper/figs/weakLocalisation/fig2/bird_0.pdf  figs/weakLocalisation/fig2/bird_0.pdf 
cp ../paper/figs/weakLocalisation/fig2/bird_1-3.pdf  figs/weakLocalisation/fig2/bird_1-3.pdf 
cp ../paper/figs/weakLocalisation/fig2/bird_1-5.pdf  figs/weakLocalisation/fig2/bird_1-5.pdf 
cp ../paper/figs/weakLocalisation/fig2/bird_1-7.pdf  figs/weakLocalisation/fig2/bird_1-7.pdf 
cp ../paper/figs/weakLocalisation/fig2/bird_1-13.pdf figs/weakLocalisation/fig2/bird_1-13.pdf
cp ../paper/figs/explanations/bad/img_val/ILSVRC2010_val_00000112.JPEG figs/explanations/bad/img_val/ILSVRC2010_val_00000112.JPEG
cp ../paper/figs/explanations/bad/sal/cam/ILSVRC2010_val_00000112.png figs/explanations/bad/sal/cam/ILSVRC2010_val_00000112.png
cp ../paper/figs/explanations/bad/sal/gbp/ILSVRC2010_val_00000112.png figs/explanations/bad/sal/gbp/ILSVRC2010_val_00000112.png
cp ../paper/figs/explanations/bad/sal/smooth/ILSVRC2010_val_00000112.png figs/explanations/bad/sal/smooth/ILSVRC2010_val_00000112.png
cp ../paper/figs/explanations/bad/sal/int/ILSVRC2010_val_00000112.png figs/explanations/bad/sal/int/ILSVRC2010_val_00000112.png
cp ../paper/figs/explanations/bad/sal/exc/ILSVRC2010_val_00000112.png figs/explanations/bad/sal/exc/ILSVRC2010_val_00000112.png
cp ../paper/figs/explanations/bad/sal/ext2/ILSVRC2012_val_00000112.png figs/explanations/bad/sal/ext2/ILSVRC2012_val_00000112.png
cp ../paper/figs/explanations/bad/sal/RISE/ILSVRC2012_val_00000112.png figs/explanations/bad/sal/RISE/ILSVRC2012_val_00000112.png
cp ../paper/figs/newExplanations/fig4/ILSVRC2010_val_00000112_dim1_blur.pdf figs/newExplanations/fig4/ILSVRC2010_val_00000112_dim1_blur.pdf
cp ../paper/figs/explanations/bad/img_val/ILSVRC2010_val_00000116.JPEG figs/explanations/bad/img_val/ILSVRC2010_val_00000116.JPEG
cp ../paper/figs/explanations/bad/sal/cam/ILSVRC2010_val_00000116.png figs/explanations/bad/sal/cam/ILSVRC2010_val_00000116.png
cp ../paper/figs/explanations/bad/sal/gbp/ILSVRC2010_val_00000116.png figs/explanations/bad/sal/gbp/ILSVRC2010_val_00000116.png
cp ../paper/figs/explanations/bad/sal/smooth/ILSVRC2010_val_00000116.png figs/explanations/bad/sal/smooth/ILSVRC2010_val_00000116.png
cp ../paper/figs/explanations/bad/sal/int/ILSVRC2010_val_00000116.png figs/explanations/bad/sal/int/ILSVRC2010_val_00000116.png
cp ../paper/figs/explanations/bad/sal/exc/ILSVRC2010_val_00000116.png figs/explanations/bad/sal/exc/ILSVRC2010_val_00000116.png
cp ../paper/figs/explanations/bad/sal/ext2/ILSVRC2012_val_00000116.png figs/explanations/bad/sal/ext2/ILSVRC2012_val_00000116.png
cp ../paper/figs/explanations/bad/sal/RISE/ILSVRC2012_val_00000116.png figs/explanations/bad/sal/RISE/ILSVRC2012_val_00000116.png
cp ../paper/figs/newExplanations/fig4/ILSVRC2010_val_00000116_dim1_blur.pdf figs/newExplanations/fig4/ILSVRC2010_val_00000116_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/120Orig.pdf figs/newExplanations/fig3/120Orig.pdf
cp ../paper/figs/newExplanations/fig3/120_dim1_blur.pdf figs/newExplanations/fig3/120_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/177Orig.pdf figs/newExplanations/fig3/177Orig.pdf
cp ../paper/figs/newExplanations/fig3/177_dim1_blur.pdf  figs/newExplanations/fig3/177_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/144Orig.pdf figs/newExplanations/fig3/144Orig.pdf
cp ../paper/figs/newExplanations/fig3/144_dim1_blur.pdf figs/newExplanations/fig3/144_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/547Orig.pdf figs/newExplanations/fig3/547Orig.pdf
cp ../paper/figs/newExplanations/fig3/547_dim1_blur.pdf  figs/newExplanations/fig3/547_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/158Orig.pdf figs/newExplanations/fig3/158Orig.pdf
cp ../paper/figs/newExplanations/fig3/158_dim1_blur.pdf  figs/newExplanations/fig3/158_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/161Orig.pdf figs/newExplanations/fig3/161Orig.pdf
cp ../paper/figs/newExplanations/fig3/161_dim1_blur.pdf  figs/newExplanations/fig3/161_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/169Orig.pdf figs/newExplanations/fig3/169Orig.pdf
cp ../paper/figs/newExplanations/fig3/169_dim1_blur.pdf figs/newExplanations/fig3/169_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/184Orig.pdf figs/newExplanations/fig3/184Orig.pdf
cp ../paper/figs/newExplanations/fig3/184_dim1_blur.pdf figs/newExplanations/fig3/184_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/198Orig.pdf figs/newExplanations/fig3/198Orig.pdf
cp ../paper/figs/newExplanations/fig3/198_dim1_blur.pdf figs/newExplanations/fig3/198_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/226Orig.pdf figs/newExplanations/fig3/226Orig.pdf
cp ../paper/figs/newExplanations/fig3/226_dim1_blur.pdf  figs/newExplanations/fig3/226_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/229Orig.pdf figs/newExplanations/fig3/229Orig.pdf
cp ../paper/figs/newExplanations/fig3/229_dim1_blur.pdf figs/newExplanations/fig3/229_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/29Orig.pdf figs/newExplanations/fig3/29Orig.pdf
cp ../paper/figs/newExplanations/fig3/29_dim1_blur.pdf  figs/newExplanations/fig3/29_dim1_blur.pdf 
cp ../paper/figs/newExplanations/fig3/346Orig.pdf figs/newExplanations/fig3/346Orig.pdf
cp ../paper/figs/newExplanations/fig3/346_dim1_blur.pdf figs/newExplanations/fig3/346_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/61Orig.pdf figs/newExplanations/fig3/61Orig.pdf
cp ../paper/figs/newExplanations/fig3/61_dim1_blur.pdf  figs/newExplanations/fig3/61_dim1_blur.pdf 
cp ../paper/figs/newExplanations/appendix2/success/ILSVRC2012_val_00000217_image.pdf figs/newExplanations/appendix2/success/ILSVRC2012_val_00000217_image.pdf
cp ../paper/figs/newExplanations/appendix2/success/ILSVRC2012_val_00000217_dim1_blur.pdf  figs/newExplanations/appendix2/success/ILSVRC2012_val_00000217_dim1_blur.pdf 
cp ../paper/figs/weakLocalisation/heatmap_Per_value_0To14.pdf figs/weakLocalisation/heatmap_Per_value_0To14.pdf
cp ../paper/figs/weakLocalisation/heatmap_gPer_value_0To14.pdf figs/weakLocalisation/heatmap_gPer_value_0To14.pdf
cp ../paper/figs/insertion/heatmap_Ins_0To14_blur.pdf figs/insertion/heatmap_Ins_0To14_blur.pdf
cp ../paper/figs/insertion/heatmap_Del_0To14_noblur.pdf figs/insertion/heatmap_Del_0To14_noblur.pdf
cp ../paper/figs/pointingGame/pointingGameAlt/ablationHeatmap.pdf figs/pointingGame/pointingGameAlt/ablationHeatmap.pdf
cp ../paper/figs/pointingGame/pointingGameAlt/ResizedablationHeatmap.pdf figs/pointingGame/pointingGameAlt/ResizedablationHeatmap.pdf
cp ../paper/figs/insertion/29_orig.png figs/insertion/29_orig.png
cp ../paper/figs/newExplanations/fig3/29_dim1_blur.pdf figs/newExplanations/fig3/29_dim1_blur.pdf
cp ../paper/figs/insertion/29_deletion_curve.png  figs/insertion/29_deletion_curve.png 
cp ../paper/figs/insertion/29_insertion_curve.png figs/insertion/29_insertion_curve.png
cp ../paper/figs/sanityCheckImage2/res10495/origImageNoTitle.png figs/sanityCheckImage2/res10495/origImageNoTitle.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/None/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/None/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/classifier_6/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/classifier_6/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/classifier_3/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/classifier_3/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/classifier_0/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/classifier_0/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/features_49/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/features_49/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/features_36/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/features_36/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/features_23/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/features_23/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/features_10/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/features_10/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res10495/mask/features_0/NotTitledImage.png figs/sanityCheckImage2/res10495/mask/features_0/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/origImageNoTitle.png figs/sanityCheckImage2/res32239/origImageNoTitle.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/None/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/None/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/classifier_6/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/classifier_6/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/classifier_3/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/classifier_3/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/classifier_0/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/classifier_0/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/features_49/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/features_49/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/features_36/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/features_36/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/features_23/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/features_23/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/features_10/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/features_10/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res32239/mask/features_0/NotTitledImage.png figs/sanityCheckImage2/res32239/mask/features_0/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/origImageNoTitle.png figs/sanityCheckImage2/res15410/origImageNoTitle.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/None/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/None/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/classifier_6/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/classifier_6/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/classifier_3/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/classifier_3/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/classifier_0/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/classifier_0/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/features_49/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/features_49/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/features_36/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/features_36/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/features_23/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/features_23/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/features_10/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/features_10/NotTitledImage.png
cp ../paper/figs/sanityCheckImage2/res15410/mask/features_0/NotTitledImage.png figs/sanityCheckImage2/res15410/mask/features_0/NotTitledImage.png
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000004.JPEG figs/SuppMat/ILSVRC2012_val_00000004.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000004_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000004_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000012.JPEG figs/SuppMat/ILSVRC2012_val_00000012.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000012_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000012_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/451Orig.pdf figs/newExplanations/fig3/451Orig.pdf
cp ../paper/figs/newExplanations/fig3/451_dim1_blur.pdf figs/newExplanations/fig3/451_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000072.JPEG figs/SuppMat/ILSVRC2012_val_00000072.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000072_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000072_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000014.JPEG figs/SuppMat/ILSVRC2012_val_00000014.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000014_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000014_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000013.JPEG figs/SuppMat/ILSVRC2012_val_00000013.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000013_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000013_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000062.JPEG figs/SuppMat/ILSVRC2012_val_00000062.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000062_dim1_blur.pdf  figs/SuppMat/ILSVRC2012_val_00000062_dim1_blur.pdf 
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000044.JPEG figs/SuppMat/ILSVRC2012_val_00000044.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000044_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000044_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000082.JPEG figs/SuppMat/ILSVRC2012_val_00000082.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000082_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000082_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/475Orig.pdf figs/newExplanations/fig3/475Orig.pdf
cp ../paper/figs/newExplanations/fig3/475_dim1_blur.pdf figs/newExplanations/fig3/475_dim1_blur.pdf
cp ../paper/figs/newExplanations/fig3/46Orig.pdf figs/newExplanations/fig3/46Orig.pdf
cp ../paper/figs/newExplanations/fig3/46_dim1_blur.pdf figs/newExplanations/fig3/46_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000100.JPEG figs/SuppMat/ILSVRC2012_val_00000100.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000100_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000100_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000021.JPEG figs/SuppMat/ILSVRC2012_val_00000021.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000021_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000021_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000027.JPEG figs/SuppMat/ILSVRC2012_val_00000027.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000027_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000027_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000097.JPEG figs/SuppMat/ILSVRC2012_val_00000097.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000097_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000097_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000059.JPEG figs/SuppMat/ILSVRC2012_val_00000059.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000059_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000059_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000049.JPEG figs/SuppMat/ILSVRC2012_val_00000049.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000049_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000049_dim1_blur.pdf
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000091.JPEG figs/SuppMat/ILSVRC2012_val_00000091.JPEG
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000091_dim1_blur.pdf       figs/SuppMat/ILSVRC2012_val_00000091_dim1_blur.pdf      
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000069.JPEG  figs/SuppMat/ILSVRC2012_val_00000069.JPEG 
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000069_dim1_blur.pdf  figs/SuppMat/ILSVRC2012_val_00000069_dim1_blur.pdf 
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000042.JPEG   figs/SuppMat/ILSVRC2012_val_00000042.JPEG  
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000042_dim1_blur.pdf  figs/SuppMat/ILSVRC2012_val_00000042_dim1_blur.pdf 
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000002.JPEG  figs/SuppMat/ILSVRC2012_val_00000002.JPEG 
cp ../paper/figs/SuppMat/ILSVRC2012_val_00000002_dim1_blur.pdf figs/SuppMat/ILSVRC2012_val_00000002_dim1_blur.pdf
cp ../paper/figs/insertion/heatmap_Ins_0To14_noblur.pdf figs/insertion/heatmap_Ins_0To14_noblur.pdf
cp ../paper/figs/insertion/heatmap_Del_0To14_blur.pdf figs/insertion/heatmap_Del_0To14_blur.pdf
cp ../paper/figs/pointingGame/pointingGameAlt/ablationHeatmapOver80.pdf figs/pointingGame/pointingGameAlt/ablationHeatmapOver80.pdf
cp ../paper/figs/pointingGame/pointingGameAlt/ResizedablationHeatmapOver80.pdf figs/pointingGame/pointingGameAlt/ResizedablationHeatmapOver80.pdf
cp ../paper/figs/pointingGame/pointingGameSmallSigma/ablationHeatmap.pdf figs/pointingGame/pointingGameSmallSigma/ablationHeatmap.pdf
cp ../paper/figs/pointingGame/pointingGameSmallSigma/ResizedablationHeatmap.pdf figs/pointingGame/pointingGameSmallSigma/ResizedablationHeatmap.pdf
cp ../paper/figs/pointingGame/pointingGameSmallSigma/ablationHeatmapOver80.pdf figs/pointingGame/pointingGameSmallSigma/ablationHeatmapOver80.pdf
cp ../paper/figs/pointingGame/pointingGameSmallSigma/ResizedablationHeatmapOver80.pdf figs/pointingGame/pointingGameSmallSigma/ResizedablationHeatmapOver80.pdf

